Identifying Helpful Sentences in Product Reviews

In recent years online shopping has gained momentum and became an important venue for customers wishing to save time and simplify their shopping process. A key advantage of shopping online is the ability to read what other customers are saying about products of interest. In this work, we aim to maintain this advantage in situations where extreme brevity is needed, for example, when shopping by voice. We suggest a novel task of extracting a single representative helpful sentence from a set of reviews for a given product. The selected sentence should meet two conditions: first, it should be helpful for a purchase decision and second, the opinion it expresses should be supported by multiple reviewers. This task is closely related to the task of Multi Document Summarization in the product reviews domain but differs in its objective and its level of conciseness. We collect a dataset in English of sentence helpfulness scores via crowd-sourcing and demonstrate its reliability despite the inherent subjectivity involved. Next, we describe a complete model that extracts representative helpful sentences with positive and negative sentiment towards the product and demonstrate that it outperforms several baselines.

==> dodo.py <==
import json
import pandas as pd


def task_print_top_middle_bottom_sentences():
    def print_top_middle_bottom_sentences():
        train = pd.read_csv('data/a1580591.csv')
        print(
            train.groupby(['asin', 'product_title']).size().reset_index(
                name='count'
            )[['asin', 'product_title', 'count']].sort_values('count', ascending=False)
        )
        train = train[train['asin'] == 'B00C30FCUI'].sort_values('helpful')[['sentence', 'helpful']]
        n = len(train)
        print(*train.iloc[:2].values.tolist(), sep='\n')
        print(*train.iloc[n//2 - 1:n//2+1].values.tolist(), sep='\n')
        print(*train.iloc[n-2:].values.tolist(), sep='\n')

    return {
        'actions': [print_top_middle_bottom_sentences],
        'file_dep': ['data/a1571320.csv'],
        'targets': [],
        'uptodate': [False],
        'verbosity': 2
    }


def task_train_mode():
    def train_mode():
        print('Train Mode')
        print(pd.read_csv('data/a1571320.csv')['helpful'].mode())

    return {
        'actions': [train_mode],
        'file_dep': ['data/a1571320.csv'],
        'targets': [],
        'uptodate': [False],
        'verbosity': 2
    }


def task_gen_examples():
    asins = [
        'B00B0DWB62',
        'B00BLG5CSC',
        # 'B00000J0JF',
        'B000OG88NQ',
        # 'B003IHUHGE',
        # 'B00013M6NU',
    ]

    def gen_examples():
        with open('report_positive.json') as f:
            with open('examples.tex', 'w') as o:
                print('''\\begin{table}[H]
	                \\centering
                    \\begin{tabular}{@{}lp{50mm}r@{}}''',
                      file=o)
                for r in [json.loads(l) for l in f]:
                    asin = r['asin']
                    if asin not in asins:
                        continue

                    sentence = r['sentence']
                    helpful = r['helpful']
                    support = r['support']
                    similar = [(s['sentence_y'].replace("&", "\\&"), s['similarity']) for s in r['similar']]
                    simis = '\n'.join([f'& {sent} & {sim:.2} \\\\' for sent, sim in similar[:5]])

                    print(f'''\\multirow{{7}}{{24mm}}{{\\centering\\includegraphics[width=20mm,keepaspectratio]{{img/{asin}.jpg}}}}
                        & \\textbf{{{sentence}}} & {helpful:.2}\\\\
                        \\cmidrule{{2-3}}
                        {simis}
                        \\midrule''',
                          file=o)
                print('''\\end{tabular}
                \\end{table}''',
                      file=o
                      )

    return {
        'actions': [gen_examples],
        'file_dep': ['report_positive.json'],
        'targets': ['examples.tex'],
        'verbosity': 2
    }


def task_mean_length_sum():
    def mean_length_sum():
        copycat = pd.read_json('data/copycat.json', lines=True)
        copycat['length'] = copycat['summ1'].str.len() + copycat['summ2'].str.len() + copycat['summ3'].str.len()
        print(copycat['length'].mean() / 3)

        copycat = pd.read_json('data/copycat_sentences.json', lines=True)
        copycat['length'] = copycat['sentence'].str.len()
        print(copycat['length'].mean())

    return {
        'actions': [mean_length_sum],
        'file_dep': [
            'data/copycat.json',
            'data/copycat_sentences.json'
        ],
        'targets': [],
        'uptodate': [False],
        'verbosity': 2
    }


==> main.py <==
import numpy as np
from tqdm import tqdm
from pathlib import Path
import pandas as pd
from collections import Counter
from sklearn.utils import shuffle
import pygal
from shooki import (
    html, head, body, div, link, script, tag_maker, p
)
import torch
img = tag_maker('img')
small = tag_maker('small')
table = tag_maker('table')
tr = tag_maker('tr')
th = tag_maker('th')
td = tag_maker('td')


def download_images():
    import wget
    images = pd.read_json('main_image_url.json', lines=True)
    for i, row in tqdm(images.iterrows(), desc='Downloading images '):
        try:
            wget.download(
                row.main_image_url,
                str(Path('img') / f'{row.asin}.jpg')
            )
        except:
            print('Failed to download', row.asin)


def annotator_correlation():
    train = pd.read_json('split_train.json', lines=True)
    print(np.corrcoef(train.a, train.b))

    test = pd.read_json('split_test.json', lines=True)
    print(np.corrcoef(test.a, test.b))


def random_annotations(a=30, n=2000):
    annotations = np.random.randint(0, 3, size=(a, n))
    print(annotations)
    a1, a2 = annotations[:a//2].sum(0), annotations[a//2:].sum(0)
    print(a1, a2)
    print('Correlation:', np.corrcoef(a1, a2))
    c = Counter(annotations.sum(0) // 3 / 10)
    with open('random_hist.csv', 'w') as f:
        for k, v in sorted(c.items()):
            print(f'{k:.2f}', f'{v/n:.4f}', file=f)


def asin_count():
    test = pd.read_json('test_aggregated.json', lines=True)
    test[['asin']].groupby('asin').size().reset_index(name='count').to_csv('data/asin_count.csv')


def report_table():
    import json

    def escape(s):
        return s.replace(
            '&', '\\&'
        ).replace(
            '"', ''
        )

    with open('report.tex', 'w') as f:
        with open('positive_report.json') as report:
            for line in list(report):
                row = json.loads(line)

                print('\\begin{tabular}{@{}lp{120mm}r@{}}', file=f)

                img = f'\\centering\\includegraphics[width=26mm,keepaspectratio]{{img/{row["asin"]}.jpg}}'
                print(
                    f'\\multirow{{{1 + len(row["similar"])}}}{{32mm}}{{{img}}}',
                    file=f
                )

                sentence = escape(row['sentence'])
                helpful = row['helpful']
                print(f'& \\textbf{{{sentence}}} & {helpful:.3}\\\\', file=f)
                print('\\cmidrule{2-3}', file=f)
                for s in row['similar']:
                    sentence_y = escape(s['sentence_y'])
                    print(f'& {sentence_y} & {s["similarity"]:.2} \\\\', file=f)

                print('\\midrule', file=f)

                print('\\end{tabular}', file=f)
                print(file=f)
                print('\\vspace{10mm}', file=f)
                print(file=f)

    #     print('\\newcommand{\\mystrut}{\\rule[-15mm]{0mm}{30mm}}', file=f)
    #     print('\\begin{center}', file=f)

    #     for i, row in report.sample(n=7, random_state=3).iterrows():
    #         print(
    #             f'\\mystrut\\raisebox{{-.6\\totalheight}}{{\\includegraphics[width=28mm,height=28mm,keepaspectratio]{{img/{row.asin}.jpg}}}}',
    #             file=f
    #         )
    #         print(f"& ``{row.sentence}''  \\\\", file=f)

    #     print('\\end{center}', file=f)


def f8_pareto():
    img = pd.read_json(
        'main_image_url.json',
        lines=True
    )

    pareto = pd.read_json(
        'pareto.json',
        lines=True,
    )

    pareto['support_per'] = pareto['support_frac'] * 100 // 1
    pareto = shuffle(pareto[pareto['support_per'] >= 1])

    pareto = pareto.groupby('asin').aggregate(lambda x: list(x) + [''] * (10 - len(x)))

    pareto[[f'sentence_{i}' for i in range(1, 11)]] = pd.DataFrame(
        pareto['sentence'].tolist(),
        index=pareto.index
    )

    pareto[[f'support_per_{i}' for i in range(1, 11)]] = pd.DataFrame(
        pareto['support_per'].tolist(),
        index=pareto.index
    )

    pareto[[f'support_{i}' for i in range(1, 11)]] = pd.DataFrame(
        pareto['support'].tolist(),
        index=pareto.index
    )

    # print(data.head())
    img.merge(pareto.reset_index(), on='asin').to_csv('data/pareto.csv', index=False)


def process_f8_report(report_json, out_json):
    import json

    def decode(s):
        return [x for x in json.loads(s.replace("'", '"')) if x != '']

    helpful = pd.read_json(report_json, lines=True)
    support = 'support' if 'support' in helpful.columns else 'support_per'
    df = pd.DataFrame(
        index=[
            (asin, j)
            for asin in helpful['asin'].drop_duplicates()
            for j in range(10)
        ],
        columns=['helpful', support, 'r'],
    )
    for i, row in helpful.iterrows():
        asin = row['asin']
        for j, (helpful, support_per) in enumerate(zip(
            decode(row['helpful']),
            decode(row[support]),
        )):
            df.loc[(asin, j), 'helpful'] = helpful
            df.loc[(asin, j), support] = support_per
            df.loc[(asin, j), 'r'] = row[f'r{j+1}']
            df.loc[(asin, j), 'sentence'] = row[f'sentence_{j+1}']

    df = df.dropna().reset_index()
    df['asin'] = df['index'].apply(lambda t: t[0])
    df[['asin', 'helpful', support, 'r', 'sentence']].to_json(
        out_json,
        lines=True,
        orient='records'
    )


def correlation(input_json):
    data = pd.read_json(input_json, lines=True)
    # print(data.describe())
    support = 'support' if 'support' in data.columns else 'support_per'
    print(data[['helpful', support, 'r']].astype(float).corr())


def support_dist():
    data = pd.read_json('f8.json', lines=True)
    items = sorted(Counter(data['support_per']).items())
    X = [x for x, y in items]
    Y = [y for x, y in items]
    chart = pygal.Bar(
        # interpolate='quadratic',
        # stroke=False,
        explicit_size=True,
        legend_at_bottom=True,
        legend_at_bottom_columns=5,
    )
    chart.x_labels = X
    chart.title = 'Support Distribution'
    chart.add('Support', Y)

    chart.render_in_browser()

    print(data.head())


def helpful_dist():
    data = pd.read_json('f8.json', lines=True)
    items = sorted(Counter(data['r']).items())
    X = [x for x, y in items]
    Y = [y for x, y in items]
    chart = pygal.Bar(
        # interpolate='quadratic',
        # stroke=False,
        width=1500,
        explicit_size=True,
        x_label_rotation=45,
        legend_at_bottom=True,
        legend_at_bottom_columns=5,
    )
    chart.x_labels = [f'{x:.3}' for x in X]
    chart.title = 'Helpful Distribution'
    chart.add('Helpful', Y)

    chart.render_in_browser()

    print(data.head())


def compare_helpful():
    f8_ns = pd.read_json('f8_ns.json', lines=True).sort_values(
        'support_per',
        ascending=False
    )[['sentence', 'r']]

    f8_rs = pd.read_json('f8.json', lines=True).sort_values(
        'support_per',
        ascending=False
    ).merge(f8_ns, on='sentence')[['support_per', 'r_x', 'r_y']]

    f8_as = pd.read_json('a1597287_fix.json', lines=True).sort_values(
        'support',
        ascending=False
    ).merge(f8_ns, on='sentence')[['support', 'r_x', 'r_y']]

    print(f8_ns.describe())
    print(f8_rs.describe())
    print(f8_as.describe())

    f8_rs = f8_rs.groupby('support_per').aggregate('mean').reset_index()
    f8_as = f8_as.groupby('support').aggregate('mean').reset_index()

    chart = pygal.Line(
        height=400,
        # explicit_size=True,
        x_label_rotation=45,
        legend_at_bottom=True,
        legend_at_bottom_columns=5,
    )

    chart.title = 'Helpful - With Relative and Without Support'
    chart.x_labels = f8_rs['support_per']
    chart.y_title = 'Helpful'
    chart.add('With Support', f8_rs['r_x'])
    chart.add('Without Support', f8_rs['r_y'])

    chart_2 = pygal.Line(
        height=500,
        # explicit_size=True,
        x_label_rotation=45,
        legend_at_bottom=True,
        legend_at_bottom_columns=5,
    )

    chart_2.title = 'Helpful - With Absolute and Without Support'
    chart_2.x_labels = f8_as['support']
    chart_2.y_title = 'Helpful'
    chart_2.add('With Support', f8_as['r_x'])
    chart_2.add('Without Support', f8_as['r_y'])

    with open('index.html', 'w') as f:
        print(
            html[
                head[
                    link(rel='stylesheet', href='index.css'),
                    script(src='pygal.js')
                ],
                body[
                    div.content[
                        div.example[
                            img(src='img/B002ZG99CC.jpg'),
                            div.col[
                                div.p[
                                    'A great product, works well and quality is excellent.',
                                ],
                                div.p[
                                    'This was a fantastic film and it was very well done and very entertaining.',
                                ],
                            ]
                        ],
                        table[
                            tr[th['Helpful'], th['Support'], th['r']],
                            tr[td['1.67'], td['13'], td['3.6']],
                            tr[td['1.58'], td['21'], td['4.13']]
                        ],
                        div.chart[
                            chart.render(disable_xml_declaration=True),
                        ],
                        div.chart[
                            chart_2.render(disable_xml_declaration=True)
                        ]
                    ]
                ]
            ], file=f
        )


def train_model(data_json):
    data = pd.read_json(data_json, lines=True)
    # X = data[['helpful', 'suppp']]
    print(data.head())


def model():
    torch.manual_seed(2020)
    params = torch.rand(3, dtype=torch.float, requires_grad=True)
    print(params)
    X = torch.tensor([2, 30], dtype=torch.float)
    y = torch.tensor([120])
    print(X)
    loss_func = torch.nn.MSELoss()
    opt = torch.optim.SGD([params], lr=0.0001)
    for i in range(1000):
        opt.zero_grad()
        pred = (params[0] + params[1] * X[0] * X[1] ** params[2]).reshape(1)
        print(i, params)
        print(i, 'pred', pred, pred.shape)
        print(i, 'y', y, y.shape)
        loss = loss_func(y, pred)
        loss.backward()
        opt.step()


if __name__ == '__main__':
    # download_images()
    # report_table()
    # annotator_correlation()
    # top_helpful_words()
    # f8_pareto()
    # process_f8_report('a1597209.json', 'a1597209_fix.json')
    # process_f8_report('a1597011.json', 'a1597011_fix.json')
    # process_f8_report('a1597287.json', 'a1597287_fix.json')
    random_annotations()
    # support_dist()
    # helpful_dist()
    # correlation('a1597209_fix.json')
    # correlation('a1597011_fix.json')
    # correlation('a1597287_fix.json')
    # compare_helpful()
    # model()
    # train_model('a1597287_fix.json')
    # train_model('a1597011_fix.json')
    # train_model('a1597209_fix.json')
    ...


==> pygal.js <==
/*! pygal.js           2015-10-30 */
(function(){var a,b,c,d,e,f,g,h,i,j,k;i="http://www.w3.org/2000/svg",k="http://www.w3.org/1999/xlink",a=function(a,b){return null==b&&(b=null),b=b||document,Array.prototype.slice.call(b.querySelectorAll(a),0).filter(function(a){return a!==b})},e=function(a,b){return(a.matches||a.matchesSelector||a.msMatchesSelector||a.mozMatchesSelector||a.webkitMatchesSelector||a.oMatchesSelector).call(a,b)},h=function(a,b){return null==b&&(b=null),Array.prototype.filter.call(a.parentElement.children,function(c){return c!==a&&(!b||e(c,b))})},Array.prototype.one=function(){return this.length>0&&this[0]||{}},f=5,j=null,g=/translate\((\d+)[ ,]+(\d+)\)/,b=function(a){return(g.exec(a.getAttribute("transform"))||[]).slice(1).map(function(a){return+a})},c=function(c){var d,g,l,m,n,o,p,q,r,s,t,u,v,w,x,y,z,A,B,C,D,E,F,G,H;for(a("svg",c).length?(o=a("svg",c).one(),q=o.parentElement,g=o.viewBox.baseVal,d=q.getBBox(),w=function(a){return(a-g.x)/g.width*d.width},x=function(a){return(a-g.y)/g.height*d.height}):w=x=function(a){return a},null!=(null!=(E=window.pygal)?E.config:void 0)?null!=window.pygal.config.no_prefix?l=window.pygal.config:(u=c.id.replace("chart-",""),l=window.pygal.config[u]):l=window.config,s=null,n=a(".graph").one(),t=a(".tooltip",c).one(),F=a(".reactive",c),y=0,B=F.length;B>y;y++)m=F[y],m.addEventListener("mouseenter",function(a){return function(){return a.classList.add("active")}}(m)),m.addEventListener("mouseleave",function(a){return function(){return a.classList.remove("active")}}(m));for(G=a(".activate-serie",c),z=0,C=G.length;C>z;z++)m=G[z],p=m.id.replace("activate-serie-",""),m.addEventListener("mouseenter",function(b){return function(){var d,e,f,g,h,i,j,k;for(i=a(".serie-"+b+" .reactive",c),e=0,g=i.length;g>e;e++)d=i[e],d.classList.add("active");for(j=a(".serie-"+b+" .showable",c),k=[],f=0,h=j.length;h>f;f++)d=j[f],k.push(d.classList.add("shown"));return k}}(p)),m.addEventListener("mouseleave",function(b){return function(){var d,e,f,g,h,i,j,k;for(i=a(".serie-"+b+" .reactive",c),e=0,g=i.length;g>e;e++)d=i[e],d.classList.remove("active");for(j=a(".serie-"+b+" .showable",c),k=[],f=0,h=j.length;h>f;f++)d=j[f],k.push(d.classList.remove("shown"));return k}}(p)),m.addEventListener("click",function(b,d){return function(){var e,f,g,h,i,j,k,l,m,n,o;for(g=a("rect",b).one(),h=""!==g.style.fill,g.style.fill=h?"":"transparent",m=a(".serie-"+d+" .reactive",c),i=0,k=m.length;k>i;i++)f=m[i],f.style.display=h?"":"none";for(n=a(".text-overlay .serie-"+d,c),o=[],j=0,l=n.length;l>j;j++)e=n[j],o.push(e.style.display=h?"":"none");return o}}(m,p));for(H=a(".tooltip-trigger",c),A=0,D=H.length;D>A;A++)m=H[A],m.addEventListener("mouseenter",function(a){return function(){return s=r(a)}}(m));return t.addEventListener("mouseenter",function(){return null!=s?s.classList.add("active"):void 0}),t.addEventListener("mouseleave",function(){return null!=s?s.classList.remove("active"):void 0}),c.addEventListener("mouseleave",function(){return j&&clearTimeout(j),v(0)}),n.addEventListener("mousemove",function(a){return!j&&e(a.target,".background")?v(1e3):void 0}),r=function(c){var d,e,g,m,n,o,p,r,s,u,v,y,z,A,B,C,D,E,F,G,H,I,J,K,L,M,N,O,P,Q,R,S,T,U,V,W,X,Y,Z,$,_;for(clearTimeout(j),j=null,t.style.opacity=1,t.style.display="",G=a("g.text",t).one(),C=a("rect",t).one(),G.innerHTML="",v=h(c,".label").one().textContent,N=h(c,".x_label").one().textContent,J=h(c,".value").one().textContent,O=h(c,".xlink").one().textContent,D=null,q=c,I=[];q&&(I.push(q),!q.classList.contains("series"));)q=q.parentElement;if(q)for(X=q.classList,R=0,S=X.length;S>R;R++)if(g=X[R],0===g.indexOf("serie-")){D=+g.replace("serie-","");break}for(y=null,null!==D&&(y=l.legends[D]),o=0,u=[[v,"label"]],Y=J.split("\n"),r=V=0,T=Y.length;T>V;r=++V)E=Y[r],u.push([E,"value-"+r]);for(l.tooltip_fancy_mode&&(u.push([O,"xlink"]),u.unshift([N,"x_label"]),u.unshift([y,"legend"])),H={},W=0,U=u.length;U>W;W++)Z=u[W],s=Z[0],z=Z[1],s&&(F=document.createElementNS(i,"text"),F.textContent=s,F.setAttribute("x",f),F.setAttribute("dy",o),F.classList.add(0===z.indexOf("value")?"value":z),0===z.indexOf("value")&&l.tooltip_fancy_mode&&F.classList.add("color-"+D),"xlink"===z?(d=document.createElementNS(i,"a"),d.setAttributeNS(k,"href",s),d.textContent=void 0,d.appendChild(F),F.textContent="Link >",G.appendChild(d)):G.appendChild(F),o+=F.getBBox().height+f/2,e=f,void 0!==F.style.dominantBaseline?F.style.dominantBaseline="text-before-edge":e+=.8*F.getBBox().height,F.setAttribute("y",e),H[z]=F);return K=G.getBBox().width+2*f,p=G.getBBox().height+2*f,C.setAttribute("width",K),C.setAttribute("height",p),H.value&&H.value.setAttribute("dx",(K-H.value.getBBox().width)/2-f),H.x_label&&H.x_label.setAttribute("dx",K-H.x_label.getBBox().width-2*f),H.xlink&&H.xlink.setAttribute("dx",K-H.xlink.getBBox().width-2*f),M=h(c,".x").one(),Q=h(c,".y").one(),L=parseInt(M.textContent),M.classList.contains("centered")?L-=K/2:M.classList.contains("left")?L-=K:M.classList.contains("auto")&&(L=w(c.getBBox().x+c.getBBox().width/2)-K/2),P=parseInt(Q.textContent),Q.classList.contains("centered")?P-=p/2:Q.classList.contains("top")?P-=p:Q.classList.contains("auto")&&(P=x(c.getBBox().y+c.getBBox().height/2)-p/2),$=b(t.parentElement),A=$[0],B=$[1],L+K+A>l.width&&(L=l.width-K-A),P+p+B>l.height&&(P=l.height-p-B),0>L+A&&(L=-A),0>P+B&&(P=-B),_=b(t),m=_[0],n=_[1],m===L&&n===P?c:(t.setAttribute("transform","translate("+L+" "+P+")"),c)},v=function(a){return j=setTimeout(function(){return t.style.display="none",t.style.opacity=0,null!=s&&s.classList.remove("active"),j=null},a)}},d=function(){var b,d,e,f,g;if(d=a(".pygal-chart"),d.length){for(g=[],e=0,f=d.length;f>e;e++)b=d[e],g.push(c(b));return g}},"loading"!==document.readyState?d():document.addEventListener("DOMContentLoaded",function(){return d()}),window.pygal=window.pygal||{},window.pygal.init=c,window.pygal.init_svg=d}).call(this);
